Brauer-Manin obstructions on hyperelliptic curves

We describe a practical algorithm for computing Brauer-Manin obstructions to the existence of rational points on hyperelliptic curves defined over number fields. This offers advantages over descent based methods in that its correctness does not rely on rigorous class and unit group computations of large degree number fields. We report on experiments showing it to be a very effective tool for deciding existence of rational points: Among a random samples of curves over the rational numbers of genus at least $5$ we were able to decide existence of rational points for over $99\%$ of curves. We also demonstrate its effectiveness for high genus curves, giving an example of a genus $50$ hyperelliptic curve with a Brauer-Manin obstrution to the Hasse Principle. The main theoretical development allowing for this algorithm is an extension of the descent theory for abelian torsors to a framework of torsors with restricted ramification.

==> anc/BrauerSet.m <==
/*
BrauerSet.m
Authors: Brendan Creutz & Duttatrey Srivastava 2022
Summary: This is magma code for computing the obstruction to rational points on a hyperelliptic curve over Q coming from 2-torsion in the Brauer group.
Details of the algorithm are in the paper 'Explicit Brauer-Manin obstructions on hyperelliptic curves'

Code was developed for magma V2.25-6
*/

freeze;

declare verbose BrSet, 2;


//Useful functions independent of L;
QpPolynomial:=function(f,p,prec);
		Qp:=pAdicField(p,prec);
		Q<x>:=PolynomialRing(Qp,prec);
		fp:=Qp!f;
		return fp;
	end function;
Bad_Primes:=function(c,f);
	S:={2};
	S join:={p[1]: p in Factorization(Numerator(Rationals()!(4*(Discriminant(f))) ))};
	S join:= {p[1]: p in Factorization(Integers()!c)};
	//S join:= {3,5,7,11,13};
	return S;
	//return S;
end function;

TwoSelmerGroupLargeP := function(L,P,LP,toLP);
// KP a p-adic field with large residue field of odd cardinality.
// This function is the same as pSelmerGroup(2,KP), but seems to be much faster for large residue field
	G := AbelianGroup([2,2]);
	pi := UniformizingElement(LP);
	k,rk := ResidueClassField(P);
	a := k!0;
	while IsSquare(a) do
		a := Random(k);
	end while;
	checkres := function(x);
		n := Valuation(x);
		xt := x*pi^(-n);
		if IsSquare(rk(xt @@ toLP)) then
			return 0;
		else
			return 1;
		end if;
	end function;
	preim := function(g);
		gg := Eltseq(g);
		return pi^gg[1]*toLP((a^gg[2]) @@ rk);
	end function;
	return G, map< LP -> G | x :-> Valuation(x)*G.1 + checkres(x)*G.2, y :-> preim(y) >;
end function;


/***********************************************************************************
Processing precision errors from p-adic Roots and Factorization
***********************************************************************************/
//Since the returned string has unpredictable linebreaks in it,
//remove all non-alphabetic characters from either string and compare those.
//SetClassGroupBounds("GRH");

alphabetic_characters:={CodeToString(c): c in {StringToCode("A")..StringToCode("Z")} join {StringToCode("a")..StringToCode("z")}};
FactorizationErrorMessage:=&cat[a : a in Eltseq("Runtime error in'LocalFactorization': Factorization: Insufficient precision in factorization of a non-squarefree polynomial.") | a in alphabetic_characters];
RootFindingErrorMessage:=&cat[a : a in Eltseq("Runtime error in 'Roots': Insufficient precision to find roots")| a in alphabetic_characters];

function IsFactorizationPrecisionError(ERR)
 return FactorizationErrorMessage eq  &cat[a: a in Eltseq(ERR`Object) | a in alphabetic_characters];
end function;

function IsRootFindingPrecisionError(ERR)
 return RootFindingErrorMessage eq
				&cat[a: a in Eltseq(ERR`Object) | a in alphabetic_characters];
end function;

//Polynomial Data
QQ:= Rationals();
Qx<x>:= PolynomialRing(Rationals());

//B-M Obstruction
BrauerSetb :=function(g,S,B,Approach);
	// g = g(x) polynomial defining hyperelliptic curve C : y^2 = g(x)
	// S a sequence of primes for which local information will be taken into account (small primes of bad reduction will always be included)
	// B an integer, ignore primes of bad reduction larger than B if they divide discriminant of g(x) exactly. Set to 0 if no bound is required.
	g1:= Qx ! MonicModel(g,2);
	//g1 := g;
	c:=LeadingCoefficient(g1);
	f:=Rationals()!(1/c)*g1;
	if not HasPointsEverywhereLocally(c*f,2) then
		vprintf BrSet, 1 : "Not locally soluble.\n";
		return {};
	end if;
	assert IsIrreducible(c*f);
	vprintf BrSet, 1 : "\n/*--------------------------------------------------*/\n";
	vprintf BrSet, 1 : "y^2= %o Has Monic Model \n", g;
	vprintf BrSet, 1 : "y^2=%o \n", c*f;
	vprintf BrSet, 1 : "/*--------------------------------------------------*/\n";
	//-----------------------------------------------------------------------------------------
	//Bad Primes(see paper for details) AND BRUIN-STOLL bound
	//-----------------------------------------------------------------------------------------
	Sgiven := Setseq(S);
	S:=Sort( Setseq(Bad_Primes(c,f) join S ));
	if B gt 0 then
		S:=[ p : p in S | p le B or Valuation(Discriminant(g),p) ge 2 or Valuation(c,p) gt 0 or p in Sgiven or p eq 2];
	end if;
	prime_bound:=function(f);
		dg:=Degree(f);
		if dg mod 2 eq 0 then
			gns:= Integers()!(dg-2)/2;
		else
			gns:= Integers()!(dg-1)/2;
		end if;
		BSbd:=Integers()!(2*(1+(gns-1)*2^(2*gns)));
		return NextPrime(Integers()!(BSbd^2+2)), BSbd;
	end function;
	bd,_:=prime_bound(g1);
	S_small:= [p: p in S | p le bd or Valuation(Discriminant(f),p) gt 1];
	S_large:= [p: p in S | p gt bd and Valuation(Discriminant(f),p) le 1];

	vprintf BrSet, 1 : "S:=%o with %o small primes and %o large primes\n", S,#S_small,#S_large;
	//-----------------------------------------------------------------------------------------
	//L as NumberField
	//-----------------------------------------------------------------------------------------
	q:=2;
	L:=NumberField(c*f);
	//-----------------------------------------------------------------------------------------
	//L1 is L as Polynomial Ring quotient
	//-----------------------------------------------------------------------------------------
	I:= ideal<Qx|c*f>;//g1=c*f
	L1,m:=quo<Qx|I>;
	FF := < gg[1] : gg in Factorization(c*f) >;
	L1_alg, toL1:=AbsoluteAlgebra(L1);
	BacktoL:=Inverse(toL1);
	LNum:=NumberOfComponents(L1_alg);
	//-----------------------------------------------------------------------------------------
	//LtoL1 connects L to L1 (as structures on the same underlying object)
	//-----------------------------------------------------------------------------------------
	LtoL1:=hom<L->L1| m(Qx!x)>;
	L1toL:=hom<L1->L|[L.1] >;
	//Part 1: Construct (L*/Squares ONLY), and then finding elements of square norm or c times square norm
	Qnf:= NumberField(x-1 : DoLinearExtension);
	O:= MaximalOrder(L);
	O := LLL(O);
	Z:= MaximalOrder(Qnf);
	S_Z:= {ideal<Z|p> : p in S};
	S_O:= {fid[1]: fid in Factorization(ideal<O|p>), p in S};
	// L mod Squares: LSq
	vprintf BrSet, 1 : "Computing p-Selmer group of L ";
	vprintf BrSet, 1 : "Log(Disc(L)) = %o, Minkowski Bound = %o, GRH Bound = %o\n", Log(AbsoluteValue(Discriminant(L))),MinkowskiBound(L),GRHBound(L);
	t0 := Cputime();
	LSq, LtoLSq, mB, B:= pSelmerGroup(q, S_O:Raw);
	vprintf BrSet, 1 : ": %o seconds.\n", Cputime() - t0;
	LSqtoL:=Inverse(LtoLSq);
	QSq, QtoQSq := pSelmerGroup(q,S_Z);
	//Define norms
	B:=Eltseq(B);
	// B is the Factorbase.
	
	SOs := [ P : P in S_O];
	VS_0 := VectorSpace(GF(2),#SOs);
	primebelow := function(P);
		for p in S do
			if Valuation(O!p,P) gt 0 then return p; end if;
		end for;
	end function;
	Bps := [* VS_0 ! [ Valuation(b,p) : p in SOs ]  : b in B *];
	// Used to determine where b in B is ramified, and also for products of such b's.
	NB:= [Norm(b): b in B];
	//time NBps := [ {p : p in S | Valuation(NB[m],p) ne 0 } : m in [1..#B]];
	//Defining Norms
	LSqNorm:= hom<LSq-> QSq | [QtoQSq(PowerProduct(NB, [c mod q: c in Eltseq(mB(g))])) : g in OrderedGenerators(LSq) ]>;
	//Step 1: Elements of square norm:
	//We compute the basis for kernel of Norm map as a subgroup of LSq, and takes representatives of the basis elements of this subgroup in L
	N1_elts_LSq:= Kernel(LSqNorm);
	// An inclusion map for the kernel as a subgroup
	Norm1toLSq:= hom<N1_elts_LSq->LSq | [LSq!i: i in OrderedGenerators(N1_elts_LSq)] >;

	t1 := Cputime(); t:= t1-t0;
	vprintf BrSet, 1 : "Unramified outside S elements of square norm computed; Dimension = %o, took %o seconds.\n", Ngens(N1_elts_LSq),t;

	// Part Two: Image of mu_p maps
	//---------------------------------------
	//L_p*/Squares
	//---------------------------------------
	LpMods:= function(L,p);
		//O := MaximalOrder(L);
		vprintf BrSet, 2 : "Computing LpMods for p = %o\n", p;
		pids:=[pid[1]: pid in Factorization(p*O)];
		L_p:=<>;
		LtoL_p:=<>;
		L_pModSq:=<>;
		L_ptoL_pModSq:=<>;
		dim := 0;
		dim_p:=<>;
		pri:=<>;
		HSmats:=<>;
		for p_i in pids do
			vprintf BrSet, 2 : "Computing at pp = %o\n", p_i;
			L_pi,LtoL_pi:= Completion(L,p_i);
			L_pi`DefaultPrecision:=100;
			//Added to deal with Large primes more efficiently(BC)
			if Norm(p_i) lt 1000 or p eq 2 then
				L_piModSq,L_pitoL_piModSq:=pSelmerGroup(2,L_pi);
			else
				vprintf BrSet, 2 : "Using TwoSelmerGroupLarge...\n";
				L_piModSq,L_pitoL_piModSq:=TwoSelmerGroupLargeP(L,p_i,L_pi,LtoL_pi);
			end if;
			Append(~dim_p,#Generators(L_piModSq));
			Append(~L_p,L_pi);
			Append(~LtoL_p, LtoL_pi);
			Append(~L_pModSq,L_piModSq);
			Append(~L_ptoL_pModSq,L_pitoL_piModSq);

			//HilbertSymbol
			reps := [ (L_piModSq.i @@ L_pitoL_piModSq) @@ LtoL_pi : i in [1..#OrderedGenerators(L_piModSq)]];

			vprintf BrSet, 2 : "Computing HS matrix at prime of dimension %o\n",#reps;
			HSmat := []; // matrix of the bilinear pairing on L_pi x L_pi given by Hilbert Symbol.
			for i in [1..#reps] do
				for j in [1..#reps] do
					m := HilbertSymbol(reps[i],reps[j],p_i);
					if m eq 1 then
						HSmat cat:= [0];
					else
						HSmat cat:= [1];
					end if;
				end for;
			end for;
			HSmat := Matrix(GF(2),#reps,#reps,HSmat);
			Append(~HSmats,HSmat);
		end for;
		dim:=&+[ dim_p[i]: i in [1..#dim_p] ];
		//Here: Building L_p/L_p^2 as a quotient of abelian groups: Easier calculation via ModqthPowers and Inj, but this loses connection to actual L computations.
		//Using this part sparingly.
		A := FreeAbelianGroup(dim);
		G := quo<A | [ q*A.i : i in [1..dim]]>;
		dima := 0;
		lis := [];
		for i in [1..#LtoL_p] do
			G_i := Codomain(L_ptoL_pModSq[i]);
			lis cat:= [hom< G_i -> G | [G.(j+dima) : j in [1..#Generators(G_i)]] >];
			dima +:= #Generators(G_i);
		end for;
		ModqthPowers := map< CartesianProduct([L_p : L_p in [ Domain(m) : m in L_ptoL_pModSq]]) -> G | x :-> &+[ lis[i](L_ptoL_pModSq[i](x[i])) : i in [1..#L_ptoL_pModSq] ]>;
		Inj := map< L -> Domain(ModqthPowers) | x :-> < LtoL_p[i](x) : i in [1..#LtoL_p] > >;
		return <p,pids,dim_p,dim,LtoL_p,L_ptoL_pModSq,pri, ModqthPowers, Inj, HSmats>;
	end function;

	t0 := Cputime();
	//Computing and storing this data for all p in S: This is to avoid issues coming from change in representatives when the function is called in different instances!
	L_pModsList:=[* LpMods(L,S[i]): i in [1..#S] *];
	//Set up data at the infinite place: refer to Bruin-Stoll 2009 for details
	L1:= Domain(toL1);
	pl := InfinitePlaces(Rationals())[1];
	embs := RealExtensions(L1,pl);
	if #embs ne 0 then
		rts := [ e(L1.1) : e in embs ];
		Sort(~rts);
	else
		rts:=[1];
		//vprintf BrSet, 1 : "No real roots of c*f!!";
	end if;
	//m:=#rts;
	//adding images on basis elements of L_p Mod Sq at p=infty
	VSp_rts:=VectorSpace(GF(2),#rts);
	ARstar := Hom(VSp_rts,VectorSpace(GF(2),1));
	basis_list:=[Eltseq(i): i in Basis(VSp_rts)];
	t1 := Cputime();
	vprintf BrSet, 1 : "Setting up local data took %o seconds.\n", t1 - t0;

	//This function combines all uses of LpMods: It accesses L_pModsList and provides the required information
	L_pMods:= function(L,p,S, L_pModsList, flg);
		//L_pModsList;
		ii:=Index(S,p);
		if ii eq 0 then
			vprintf BrSet, 1 : "Given prime is not in S: Use LpMods(L,p) instead to find explicit object.\n";
		else
			LpMod_at_p:=L_pModsList[ii];
			//Now LpMod looks like this <S[ii],pids,dim_p,dim,LtoL_p,L_ptoL_pModSq,pri, ModqthPowers, Inj,HSmats>
		if flg eq 1 then
			pids:=LpMod_at_p[2];
			LtoL_p:=LpMod_at_p[5];
			L_ptoL_pModSq:=LpMod_at_p[6];
			ModqthPowers:= LpMod_at_p[8];
			HSmats := LpMod_at_p[#LpMod_at_p];
			return pids, LtoL_p, L_ptoL_pModSq, ModqthPowers, HSmats;
		elif flg eq 2 then //LocalSelmerGroup_1
			ModqthPowers:= LpMod_at_p[8];
			Inj:= LpMod_at_p[9];
			dim_p:= LpMod_at_p[3];
			return  ModqthPowers, Inj, dim_p;
		elif flg eq 3 then
			pri:=LpMod_at_p[7];
			pids:=LpMod_at_p[2];
			dim_p:= LpMod_at_p[3];
			dim:= LpMod_at_p[4];
			return pri, dim_p,dim,pids; //used in finding inverses in inv_p;
		else
			vprintf BrSet, 1 : "flg can take values 1,2 or 3. You entered %o\n", flg;
			return [];
		end if;
		end if;//ii eq 0
	end function;
	//---------------------------------------
	//Local Image for p large: p> PrimeBound(f)
	//---------------------------------------
	unr_elts_at_p:= function(L,p,c,S,L_pModsList);
		pids, LtoL_p, L_ptoL_pModSq, ModqthPowers:=L_pMods(L,p,S,L_pModsList, 1);
		L_p:=<Codomain(LtoL_p[i]): i in [1..#LtoL_p]>;
		L_pModSq:=<Codomain(L_ptoL_pModSq[i]): i in [1..#L_ptoL_pModSq]>;
//Qp mod Squares in Lp mod Squares: as diagonal image.
		O:= MaximalOrder(L);
		Z:= MaximalOrder(Qnf);
		QpSq, QptoQpSq := pSelmerGroup(2,pAdicField(p,30));
		QpSqElts:={i@@QptoQpSq: i in QpSq};
		QpSqEltsinLp:=[];
		QpSqEltsinLpSq:=[];
		for QpElt in QpSqElts do
			QpSqEltsinLp cat:=[<L_p[i]!QpElt: i in [1..#L_p]>];//Diagonal Image
			QpSqEltsinLpSq cat:=[[w: w in Flat(<Eltseq(L_ptoL_pModSq[i](L_p[i]!QpElt)): i in [1..#L_p]>)]];
		end for;
//even valuation elements
		cr:=<>;
		cr1:=<>;
		for i in [1.. #L_pModSq] do
			L_pMS_i:=L_pModSq[i];
			val0:=[];
			valS:=[];
			for elt in L_pMS_i do
				eltinLp_i:=elt@@L_ptoL_pModSq[i];
				eltinL_i:=eltinLp_i@@LtoL_p[i];
				val_o_elt:=Valuation(eltinL_i, pids[i]);
				if  val_o_elt mod 2 eq 0 then
					Append(~val0,eltinL_i);
					Append(~valS,(eltinLp_i));
				end if;
			end for;//Inverse(LtoL_p[i])(Inverse(L_ptoL_pModSq[i])(elt)
			Append(~cr, val0);
			Append(~cr1, valS);
		end for;
		//cr1;
		ccr:=CartesianProduct([i: i in cr]);
		ccr1:=CartesianProduct(<i: i in cr1>);
		fin:=[];
		fin_in_LpSq:=[];
		for elt in ccr1 do
			eltNorm:= &*[Norm(L_p[i]!elt[i],pAdicField(p,30)): i in [1..#elt]];
	//		vprintf BrSet, 1 : "FOUND!", IsSquare(c*eltNorm);
			if IsSquare(pAdicField(p,30)!(c*eltNorm)) then//Norm condition ensures we are still in H_k
				fin cat:=[elt];
				elt_in_LpSq:=[w: w in Flat(<Eltseq(L_ptoL_pModSq[i](elt[i])): i in [1..#elt]>)];
				Include(~fin_in_LpSq, elt_in_LpSq);
			end if;
		end for;
		fin:=fin cat QpSqEltsinLp; //this is still only unramified elements of even valuation and elts of QpSq in LpSq
		fin_in_LpSq:= fin_in_LpSq cat QpSqEltsinLpSq; // include relevant elements of Q_p* mod squares
		dm:=#fin_in_LpSq[1];
		finSp:= VectorSpace(GF(2), dm);
		finSpSq:={finSp!i: i in fin_in_LpSq};
		finSpElt:={Eltseq(i): i in sub<finSp|finSpSq>};
		fin_in_LpSq:=finSpElt;
		return fin, fin_in_LpSq, L_ptoL_pModSq, LtoL_p;//fin is a list of all tuples that are of norm c mod squares.
	end function;
	//----------------------------------------------------------------------------
	mu_p_large:=function(c,f,p,L,L_pModsList);
				if p ge prime_bound(f) then
					//vprintf BrSet, 1 : "Computing at large prime: %o \n", p;
					imag, imag_mod_sq,L_ptoL_pModSq, LtoL_p:= unr_elts_at_p(L,p,c,S,L_pModsList);
					return imag, imag_mod_sq, L_ptoL_pModSq, LtoL_p;
				else
					return [];
				end if;
	end function;

	//---------------------------------------
	// p at infinity
	//---------------------------------------
	muInf_pts:= function(toL1, c,f);//rts is sorted list of real roots
		L1 := Domain(toL1);
		pl := InfinitePlaces(Rationals())[1];
		embs := RealExtensions(L1,pl);
		rts := [ e(L1.1) : e in embs ];
		if #rts eq 1 then
			eps:=0.01;
			if c gt 0 then
				lst:={rts[1]};
			else
				lst:={rts[1]};
			end if;
			return lst,eps,embs,rts;
		elif #rts gt 1 then
			Sort(~rts);
			eps:=Minimum([Abs(rts[i]-rts[j]): i,j in [1..#rts] | i lt j])/1000;
			nm:=#rts;
			rts:=Sort([i: i in rts]);
			lst:={rts[1]}; 
			for i in [2..#rts] do
				if i mod 2 ne 0 then
					//vprintf BrSet, 1 : "fc";
					Include(~lst,rts[i]);
				end if;
			end for;
			if c gt 0 then
				Include(~lst, rts[#rts]);//largest roots
			end if;
			for i in lst do
				if c lt 0 then
					assert Evaluate(c*f,i+eps) gt 0;
					else
					if i ne rts[#rts] then
							assert Evaluate(c*f,i-eps) gt 0;
						else
							assert Evaluate(c*f,i+eps) gt 0;
						end if;
					end if;
				end for;
				return lst,eps,embs,rts;//lst is the list of one root per component, eps is the epsilon.
		else return [1],0,embs,[1];
		end if;
	end function;

	phi_Z:=function(a);//converts R/R^2 values to Z/2 values
		Z1:=Parent(a);
		assert a in {1,-1};
		if a eq Z1!-1 then
			return 1;
		elif a eq Z1!1 then
			return 0;
		else
			return 3;//nonsense answer
		end if;
	end function;

	muInf:= function(toL1,c,f);
		//muInf for local image at infinity, in Z/2 vector space structure
		assert c ne 0;
		L1 := Domain(toL1);
		pl := InfinitePlaces(Rationals())[1];
		ev_pts_set,eps, embs, rts := muInf_pts(toL1,c,f);
		ev_pts:=[i: i in ev_pts_set];
		Sort(~ev_pts);
		if c gt 0 and #ev_pts gt 1 then
			pts:=[ev_pts[i]-eps: i in [1..#ev_pts-1 ]] cat [ev_pts[#ev_pts]+eps];
		elif c lt 0 then //and #ev_pts gt 1 then
			pts:=[ev_pts[i]+eps: i in [1..#ev_pts]];
		//else
			//pts:=[1]; //BC WHAT IS THIS?!
		end if;
		mu_inf_list:=[];
		if #rts eq 1 then//exceptional case: in case of no roots, only one point comes through muInf_pts: and for use in A_l, this is just 0 going to 0 in Z/2
			return [ [0] ];
		end if;
		for xR in pts do
			mu_inf_list cat:= [[phi_Z(Sign( (xR-e(L1.1) ))): e in embs]];
		end for;
		return  mu_inf_list;
	end function;

	//Below: inv_infinity
	//-------------------------------------------------------------------------
	phi_R:=function(a);//converts Z/2 values to R*/R*2 values
		Z1:=Parent(a);
		assert a in {0,1};
		if a eq Z1!0 then
			return 1;
		elif a eq Z1!1 then
			return -1;
		else
			return 3;//nonsense answer
		end if;
	end function;
	//---------------------------------------
	//Invariant Maps: inv_p and inv_inf
	//---------------------------------------
	inv_at_inf:=function(toL1,c,f,l1,elt); //elt is a tuple in the vec space structure of L_p Mod Sq at p=infty, MUST have only 0 or 1 as entries.
		L1 := Domain(toL1);
		pl := InfinitePlaces(Rationals())[1];
		embs := RealExtensions(L1,pl);
		rts := [ e(L1.1) : e in embs ];
			Sort(~rts);
		assert #embs gt 0;
		inv_inf:=1;
		if #embs gt 0 then
			l1_at_roots:=[ e(l1) : e in embs ];
			assert #l1_at_roots eq #Eltseq(elt);
			for i in [1..#l1_at_roots] do
				inv_inf *:= (l1_at_roots[i] lt 0) and phi_R(elt[i]) lt 0 select -1 else 1;
			end for;
		end if;
		return phi_Z(inv_inf);
	//phi_Z ensures that the output is a value in Z/2 ={0,1} and not {1,-1}
	end function;
	//Inv_infinity would be used for bigger A_l map
	inv_p:= function(p,l,w,i); //l in possibL i.e. L, w in W=Image(mu_P) preimages in L
		pids:=[pid[1]: pid in Factorization(p*O)];
		A := HilbertSymbol(l,w,pids[i]);
		return phi_Z(A);
	end function;

	inv_pp:= function(l,w,pid); //l in L, w in W=Image(mu_P) preimages in L
		A := HilbertSymbol(l,w,pid);
		return phi_Z(A);
	end function;

//for l in possibL do
//	l;GF(2)!(&+[inv_p(c,f,p,S,L,L_pModsList,l,-L.1): p in S]);
//	end for; //this sum should be 0 for any curve with rational points
	//---------------------------------------
	//Local Image for p small: p leq PrimeBound(f)
	//---------------------------------------
	ImageOfCQp:= function(c,f,p,L);
		image:=[];
		//Step 0: See if c is a square in Q_p;
		Qp:=pAdicField(p);
		if p eq 2 then
			Qp`DefaultPrecision *:=30;
		end if;
		if Valuation(c,p) gt 0 then
			Qp`DefaultPrecision *:=30;
		end if;
		if IsPower(Qp!c,2) then
			//point above infinity: if c is a square, its sqrt(c)
			im:=L!1;
			image cat:=[im];
		end if;
		//Step 1: Look for Weierstrass point
		cf:=c*f;
		while true do
			try
				ff:={gg[1]: gg in Factorization(cf,Qp)};
				no_error:= true;
			catch ERR
				if IsFactorizationPrecisionError(ERR) then
					no_error:= false;
				else
					error ERR;
				end if;
			end try;
			if no_error then
				break;
			end if;
			Qp`DefaultPrecision+:=10;
			vprintf BrSet, 1 : " Factorization over Q_%o requires increasing precision to %o", p, Qp`DefaultPrecision;
			error if Qp`DefaultPrecision gt 200, "Precision problems while factoring.\n";
		end while;
		ff := { Polynomial([ Rationals() ! a : a in Coefficients(gg)]) : gg in ff};
		// May encounter precision issues because of this!
		for gg in { gg : gg in ff | Degree(gg) eq 1 } do
			//This means there is a Qp-rational Weierstrass point.
			cofactor := c*&*{ h : h in ff | h ne gg};
			ggQ := Polynomial([Rationals()!a : a in Coefficients(gg)]);
			cofacQ := Polynomial([Rationals()!a : a in Coefficients(cofactor)]);
			im := -Evaluate(ggQ,L.1)+Evaluate(cofacQ,L.1);
			image cat:= [im];
			// (rootg - theta) + cofactor(theta)
		end for;
		//Step 2: Looking for points with z=1
		ord:= func< g | g eq 0 select Infinity() else Min([Valuation(c,p) : c in Coefficients(g)])>;
		_<x> := Parent(cf);

		IsSquareAtLevel := function(e);
		//returns a function which, given integer A, checks if it is a square till preicison e
			if p eq 2 then
				IsSquare := function(A);
					v := Valuation(A,p);
					if v mod 2 eq 1 then
						return false;
					end if;
					return (Integers()!(A/p^v)) mod 2^Min(3,e) eq 1;
				end function;
			else
				IsSquare := function(A);
					v := Valuation(A,p);
					if v mod 2 eq 1 then
						return false;
					end if;
					return IsPower(GF(p)!Integers()!(A/p^v),2);
				end function;
			end if;
			return IsSquare;
		end function;

		IsSquareAtLevels := [ IsSquareAtLevel(e) : e in [1..p eq 2 select 3 else 3]];
		ConditionToGoDeeper := function(fx1,v1,E1);
		// v1 = ord(fx1)
			if E1 le v1 then
				return true;
			end if;
			if v1 mod 2 ne 0 then
				return false;
			end if;
			s := Min({E1 - v1,p eq 2 select 3 else 1});
			issqr := IsSquareAtLevel(s)((fx1*p^(-v1)));
			return issqr;
		end function;

	procedure SquareClasses(x0,e,G0,~found,~image, c0,inf,cf);
		for r in [0..p-1] do
			c1:= c0;
			x1:= x0 + (p^e)*r;
			//vprintf BrSet, 1 : "considering x1 = %o, mod p^(%o)\n", x1, e+1;
			fx1:= Evaluate(cf,x1);
			v1:= Valuation(fx1,p);
			E1:= ord( Evaluate(cf, x1+x*(p^(e+1)))-fx1 );
			if ConditionToGoDeeper(fx1,v1,E1) then
				//vprintf BrSet, 1 : "Going Deeper...\n";
				G1:= {gg: gg in G0 | ord( Evaluate(gg, x1+x*( p^(e+1) ))-Evaluate(gg,x1)) le Valuation(Evaluate(gg,x1),p)};
				if #G1 eq 0 or (#G1 eq 1 and  #{gg : gg in G1 | Degree(gg) eq 1 } eq 1) then
					//vprintf BrSet, 1 : "G1 condition met.\n";
					if G1 ne G0 then
						//vprintf BrSet, 1 : "selecting 2.\n";
						c1:= p eq 2 select 2 else 0;
					else
						//vprintf BrSet, 1 : "decreasing c1 from %o...\n",c1;
						c1:=c0-1;
					end if;
					//vprintf BrSet, 1 : "ere",p,x1,c1;
					if c1 eq 0  then
						if #G1 eq 0 then
							if not inf then
							//	vprintf BrSet, 1 : "  grabbing image x = %o\n", x1;
								im:= L!(x1-L.1);
								image cat:=[im];
							else
								try
									im:= L!(x1*(1-x1*L.1));
									image cat:=[im];
								catch e
									vprintf BrSet, 1 : "error in Local Image";
								end try;
							end if;
							found:= true;
							//break;
						end if;//if #G1 eq 0 then
					else
						SquareClasses(x1,e+1,G1,~found,~image, c1,inf,cf);
					end if;//if c1 eq 0  then
				else
				//	vprintf BrSet, 1 : "recursing, G1 condition not met.\n";
					SquareClasses(x1,e+1,G1,~found,~image, c1,inf,cf);
				end if;//if #G1 eq 0 or (#G1 eq 1 and  #{gg : gg in G1 | Degree(g) eq 1 } eq 1) then
			end if;//if ConditionToGoDeeper(fx1,v1,E1) then
		end for;
	end procedure;
		//Use the procedure to find a point with z=1.
		found := false;
		inf:= false;
		imagex := [];
		imagez:=[];
		SquareClasses(0,0,ff,~found,~imagex, -1,inf,cf);
		//if found then return image; end if;
		/*Still need to look for points with z in pZ and x = 1
		change of vars: z = 1/x, w = y/x^m
		y^2 = c*f(x)  <===> w^2 = z^s*SwapVar(f)(z)---------*/
		SwapVar := func< a | a ne 0 select &+[ Coefficient(a,i)*Parent(a).1^(Degree(a)-i) : i in [0..Degree(a)]] else 0 >;
		cftilde := SwapVar(c*f);
		//ftilde := Polynomial([ Qp ! c : c in Coefficients(ftilde)]);
		fftilde := { SwapVar(gg) : gg in ff };
		Include(~fftilde, Parent(cf).1);
		 // Line 11 in LocalImage in Bruin Stoll paper suggests putting "x" one more element in fftilde if f has even degree AND c is a square
		// fftilde := fftilde join { Universe(fftilde).1 };
		 // we also include z even if s = 0 for two reasons:
		 // 1) so the points with z = 0 are ignored by the procedure SquareClasses
		 //	  (since we can just compute these directly).
		 // 2) we use (x - T) = (1/z - T) = z(1-zT), and the other polys in fftilde may only ensure (1-zT)
		 //	 has constant q-th power class on the neighborhoods computed.
		SquareClasses(0,1,fftilde,~found,~imagez,-1,true,cftilde);
		return imagez cat imagex cat image;
	end function;
	/*-----------------------------------------------------------------------------------------
	/ Building mu_S(C)
	/-----------------------------------------------------------------------------------------*/
	mu_S_small:=[**];
	mu_S_small_mods:=[**];
	t0 := Cputime();
	for p in S_small do
		imag := ImageOfCQp(c,f,p,L);
		ModqthPowers,Inj,dim_p:=L_pMods(L,p,S,L_pModsList,2);
		nm:= NumberOfComponents(Codomain(Inj));
		imag_mod_Lp:={};
		for el in imag do
			if ModqthPowers(Inj(L!el)) in imag_mod_Lp then
				Exclude(~imag,el);
			else
				Include(~imag_mod_Lp, ModqthPowers(Inj(L!el)));
			end if;
		end for;
		// at the end of this, imag is in L* and imag_mod_Lp is the classes.
		if #imag eq 0 then
			vprintf BrSet, 1 : "Locally not solvable at %o: No rational point exists\n", p;
			//quit;
		end if;
		mu_S_small cat:=[*[*p,imag*]*];
		mu_S_small_mods cat:=[*[*p,[Eltseq(i): i in imag_mod_Lp]*]*];
	end for;
	t1 := Cputime();
	vprintf BrSet, 1 : "Computing Local Image at Small Primes took %o seconds.\n", t1-t0;
	//Useful in A_l
	//mu_S_small_in_LpModSq:= CartesianProduct([[i[2]]: i in mu_S_small_mods]);
	mu_S:= mu_S_small;
	mu_S_mods:=mu_S_small_mods;
	mu_S_large:=[**];
	mu_S_large_mods:=[**];
	if #S_large ne 0 then
		for p in S_large do
				t0 := Cputime();
				im,im_mod_sq_large,L_ptoL_pModSq, LtoL_p:= mu_p_large(c,f,p,L,L_pModsList);
				t1 := Cputime();
				vprintf BrSet, 1 : "Time to compute image at p = %o was %o seconds.\n",p,t1-t0;
				im_mod_sq_large := Setseq(im_mod_sq_large);
				mu_S_large cat:=[*[*p, im*]*];//this is still only unramified elements of even valuation
				mu_S_large_mods cat:=[* [*p,im_mod_sq_large*]*];
		end for;
	mu_S cat:= mu_S_large;
	mu_S_mods cat:= mu_S_large_mods;// [*[*prime, local image at prime*]*]_{p in S}
	end if;
	mu_Inf_mods:= [*[*-1,muInf(toL1,c,f)*]*];
	mu_S:=mu_S cat mu_Inf_mods;
	mu_S_mods cat:= mu_Inf_mods;
	//mu_S_mods is the total
/*for i in [1..#S] do
	if S[i] ne -1 then
		if #mu_S_mods[i][2] eq 2^(L_pModsList[i][4]) then
			Exclude(~mu_S_mods, mu_S_mods[i]);
		end if;
end for;*/
	mu_S_in_LSq:= CartesianProduct(<i[2]: i in mu_S_mods>);
	assert #mu_S_in_LSq ne 0;
//	vprintf BrSet, 1 : "Computed Local Images at %o small primes, %o large primes, and at infinity \n", #S_small, #S_large;
	//Finished building mu_S(C): This one checks if #S_large is empty
	//By design, S_small is assumed to be non empty: and local image at infinity is included always: Even in the case of zero Real roots: in which case the image is just trivial.
	//-----------------------------------------------------------------------------------------
	// Building A_l as a homomorphism(linear map)
	//-----------------------------------------------------------------------------------------


	NotSoBadPrimes := [ p : p in S | Valuation(Discriminant(g1),p) le 1 and p gt 2 and Valuation(c,p) eq 0 ];
	vprintf BrSet, 2 : " The not-so-bad primes in S are %o\n", NotSoBadPrimes;
	BadBadPrimes := [ p : p in S | not p in NotSoBadPrimes ];


	if Approach eq "UseFactorBase" then


	t0 := Cputime();
	vprintf BrSet, 1 : "Computing A_b maps on factor base : #B = %o ", #B;
	ct := 0;
	Bmaps := [* *];
	for b in B do
		vprintf BrSet, 2 : "Considering b = %o\n", b;
		Bmap := [* *];
		t11 := 0;
		t00 := Cputime();
		for p in S do
			pids, LtoL_p, L_ptoL_pModSq,_,HSmats:=L_pMods(L,p,S,L_pModsList,1);
			_,dim_p,dim,pids:=L_pMods(L,p,S,L_pModsList,3);
			L_p:=<Codomain(LtoL_p[i]): i in [1..#LtoL_p]>;
			L_pModSq:=<Codomain(L_ptoL_pModSq[i]): i in [1..#LtoL_p]>;
			img_mat := [];
			for i in [1..#pids] do
				Vp := VectorSpace(GF(2),dim_p[i]);
				a1 := Eltseq( (Vp! (Eltseq(LtoL_p[i](L!b) @ L_ptoL_pModSq[i]))) * HSmats[i] );
				//time a2 := [inv_pp(b,(((L_pModSq[i].j)@@L_ptoL_pModSq[i])@@LtoL_p[i]),pids[i]): j in [1..#OrderedGenerators(L_pModSq[i])] ];
				//assert a1 eq a2;
				img_mat cat:= a1;
			end for;
			Bmap cat:= [* [* p, img_mat *] *];
			//if not IsOdd(p) then
			//	t11 := Cputime();
			//end if;
		end for;
		//printf "time for all p's %o, time for p = 2 : %o\n", Cputime()- t00, t11 - t00;
		//Now add the map at infinite place:
		img_mat := [];
		if #rts eq 1 then
			img_mat cat:=[0];
		else
			for elt in basis_list do
				img_mat cat:=[inv_at_inf(toL1,c,f,LtoL1(b),elt)];
			end for;
		end if;
		Bmap cat:= [* [*-1,img_mat*] *];
		Bmaps cat:= [* Bmap *];
		ct +:= 1;
		if ct eq 10 then
			vprintf BrSet, 1 : " : Estimate %o secs", (Cputime()-t0)*#B/10;
		end if;
		if ct eq 100 then
			vprintf BrSet, 1 : " : updated %o secs", (Cputime()-t0)*#B/100;
		end if;
	end for;
	vprintf BrSet, 1 : " : Actual %o secs.\n", Cputime()-t0;

//      N1eltsB := [ Eltseq(mB(a)) : a in OrderedGenerators(N1_elts_LSq) ];
        //each mB(a) is a list of exponents. The corresponding element ell in L* is
        // ell = PowerProduct(B,Eltseq(mB(a)))
        // We want to avoid actually multiplying this out.
//      NormsB := [ Norm(b) : b in B ];
//      N1eltsNorms := [ PowerProduct(NormsB,ell) : ell in N1eltsB ];
		//These are the norms (in k) of the elements in N1eltsB.
	// We should avoid writing these down as they are huge!
	// Instead determine where ell is ramified as follows:
	Ram_ells := function(mBell);
		ellS_0 := &+[ mBell[m]*Bps[m] : m in [1..#B]];
		ps := {};
		for i in [1..#SOs] do
			if ellS_0[i] ne 0 then
				ps join:= {primebelow(SOs[i])};
			end if;
		end for;
		return [p : p in ps];
	end function;

	evmaps_ells := [* *];
  vprintf BrSet, 1 : "Now computing corresponding A_ell maps : ";

        t0 := Cputime();

        //for m in [1..#N1eltsB] do
        for ell in OrderedGenerators(N1_elts_LSq) do
                //Working with ell in L* the element corresponding to PowerProduct(N1eltsB[m],B).
                // Want to get BadPrimes(ell) and the kernels of evaluation on mu_p(C) for such primes.
                //Ram_ell := [ p[1] : p in Factorization(Numerator(N1eltsNorms[m])*Denominator(N1eltsNorms[m])) | p[1] in S ];
                // includes all primes where ell is ramified (but could contain some primes where it is not...)
                N1eltB :=  Eltseq(mB(ell));
                Ram_ell := Ram_ells(N1eltB);
                // We use that A_ell evaluations to 0 at NotSoBadPrimes outside Ram_ell (because ell and local image are unramified)
				// printf " S = %o", S;
                BadPrimes_ell := Sort([p : p in Set(Ram_ell cat BadBadPrimes)]);
                vprintf BrSet, 2 : "Bad primes for ell_%o include : %o\n", m, Ram_ell;
                evmap_ell := [* *];

                for p in BadPrimes_ell do
                        //Build the map A_ell,p from the A_b,p as b ranges over the factor base.
                        jj := Index(S, p);
                        assert p eq Bmaps[1][jj][1];
                        pids, LtoL_p, L_ptoL_pModSq:=L_pMods(L,p,S,L_pModsList,1);
                        _,dim_p,dim,pids:=L_pMods(L,p,S,L_pModsList,3);
                        L_p:=<Codomain(LtoL_p[i]): i in [1..#LtoL_p]>;
                        L_pModSq:=<Codomain(L_ptoL_pModSq[i]): i in [1..#LtoL_p]>;
                        A := VectorSpace(GF(2),dim);
                        A1 := VectorSpace(GF(2),1);
                        Astar:=Hom(A,A1);
                        eval_ellp := Astar ! 0;
                        for i in [1..#B] do
                                if N1eltB[i] mod 2 ne 0 then
                                        eval_ellp +:= Astar ! Bmaps[i][jj][2];
                                end if;
                        end for;
                        evmap_ell cat:= [* [* p, Kernel(eval_ellp) *] *];
                end for;
                // add map at p = infty...
                evmap_ellR := ARstar ! 0;
                for i in [1..#B] do
                        if N1eltB[i] mod 2 ne 0 then
                                evmap_ellR +:= ARstar ! Bmaps[i][#S+1][2];
                        end if;
                end for;
                evmap_ell cat:= [* [* -1, Kernel(evmap_ellR) *] *];
                evmaps_ells cat:= [* [*m, evmap_ell*] *];
        end for;
        vprintf BrSet, 1 : " %o secs.\n", Cputime()-t0;

	else //Don't use Factor Base....

	vprintf BrSet, 1 : "Computing A_ell maps : \n";
	requiredL := {};
	vprintf BrSet, 1 : "	Step 1 write down ell's : ";

	// Or here we can take a random subset!

	Randomized := false;
	NumberRandoms := 5; //How many random elements will we take?
	if not Randomized then
		t0 := Cputime();
		ct := 0;
		for a in OrderedGenerators(N1_elts_LSq) do
			ct +:= 1;
			requiredL join:= {L!((Norm1toLSq(a))@@LtoLSq)};
			if ct eq 2 then
				vprintf BrSet, 1 : " Estimate: %o secs. ", (Cputime()-t0)*#OrderedGenerators(N1_elts_LSq)/2;
			end if;
		end for;
		vprintf BrSet, 1 : " : Actual : %o secs.\n",Cputime()-t0;
	else
		//t0 := Cputime();
		ellsLSq := { Random(N1_elts_LSq) : i in [1..NumberRandoms]};
		for a in ellsLSq do
			requiredL join:= {L!((Norm1toLSq(a))@@LtoLSq)};
		end for;
		vprintf BrSet, 1 : "	total time : %o secs.\n",Cputime()-t0;
	end if;

	evmaps_ells := [* *];
	t1 := Cputime();
	vprintf BrSet,1 : "	Step 2 compute corresponding maps : ";
	for ell in requiredL do
		// Want to get BadPrimes(ell) and the kernel of evaluation on mu_p(C) for such primes.
		Ram_ell := [ p[1] : p in Factorization(Numerator(Norm(ell))*Denominator(Norm(ell))) | p[1] in S ];
		// includes all primes where ell is ramified (but could contain some primes where it is not...)
		// We use that A_ell evaluations to 0 at NotSoBadPrimes outside Ram_ell (because ell and local image are unramified)
		BadPrimes_ell := Sort([p : p in Set(Ram_ell cat BadBadPrimes)]);
		vprintf BrSet, 2 : "Bad primes for ell = %o include : %o\n\n", ell, [ p[1] : p in Factorization(Numerator(Norm(ell))*Denominator(Norm(ell))) ];
		evmap_ell := [* *];
		for p in BadPrimes_ell do
			pids, LtoL_p, L_ptoL_pModSq:=L_pMods(L,p,S,L_pModsList,1);
			_,dim_p,dim,pids:=L_pMods(L,p,S,L_pModsList,3);
			L_p:=<Codomain(LtoL_p[i]): i in [1..#LtoL_p]>;
			L_pModSq:=<Codomain(L_ptoL_pModSq[i]): i in [1..#LtoL_p]>;
			img_mat := [];
			for i in [1..#pids] do
				img_mat cat:= [inv_pp(ell,(((L_pModSq[i].j)@@L_ptoL_pModSq[i])@@LtoL_p[i]), pids[i]): j in [1..#Generators(L_pModSq[i])] ];
			end for;
			A := VectorSpace(GF(2),dim);
			A1 := VectorSpace(GF(2),1);
			Astar:=Hom(A,A1);
			ev_map:=Astar!img_mat;
			if Dimension(Kernel(ev_map)) lt dim then
				evmap_ell cat:= [* [* p, Kernel(ev_map) *] *];
			// else evaluation of A_ell at this prime is 0.
			end if;
		end for;
		L1:= Domain(toL1);
		pl := InfinitePlaces(Rationals())[1];
		embs := RealExtensions(L1,pl);
		//vprintf BrSet, 1 : "gf:=",  #embs;
		if #embs ne 0 then
			rts := [ e(L1.1) : e in embs ];
			Sort(~rts);
		else
			rts:=[1];
			//vprintf BrSet, 1 : "No real roots of c*f!!";
		end if;
		m:=#rts;
		//adding images on basis elements of L_p Mod Sq at p=infty
		VSp_rts:=VectorSpace(GF(2),#rts);
		basis_list:=[Eltseq(i): i in Basis(VSp_rts)];
		img_mat := [];
		if #rts eq 1 then
			img_mat cat:=[0];
		else
			for elt in basis_list do
				img_mat cat:=[inv_at_inf(toL1,c,f,LtoL1(ell),elt)];
			end for;
		end if;
		A := VectorSpace(GF(2),#img_mat);
		A1 := VectorSpace(GF(2),1);
		Astar:=Hom(A,A1);
		ev_map:=Astar!img_mat;
		if Dimension(Kernel(ev_map)) lt #img_mat then
			evmap_ell cat:= [* [* -1, Kernel(ev_map)*] *];
		end if;
		if #evmap_ell gt 0 then
			evmaps_ells cat:= [* [* ell, evmap_ell *] *];
		//else Evaluation of A_ell is 0 everywhere!
		end if;
	end for;

	vprintf BrSet, 1 : " %o secs\n", Cputime()-t1;

	end if;



	AdelicProds := mu_S_mods;
	TotalLevels := #evmaps_ells; // le Dimension(N1elts)
	pind := function(AdelicProd,p);
		//printf "Adelic Prod = %o\n", AdelicProd;
		for i in [1..#AdelicProd] do
			if AdelicProd[i][1] eq p then
				return i;
			end if;
		end for;
	end function;

	FoundPoint := false;

	procedure UseA_ellInfo(AdelicProd,level,~FoundPoint);
		if level gt TotalLevels then
			vprintf BrSet, 1 : "Found a point that survived.\n";
			FoundPoint := true;
		else

			ell := evmaps_ells[level][1];
			evmaps_ell := evmaps_ells[level][2];
			S_ell := [ e[1] : e in evmaps_ell ];
			M := Hom(VectorSpace(GF(2),#evmaps_ell),VectorSpace(GF(2),1)) ! [1 : i in [1..#evmaps_ell]];
			for m in Kernel(M) do
				AP := AdelicProd;
				mm := Eltseq(m);
				//printf "Looking at mm = %o\n", mm;
				//printf "AdelicProd coming in: %o\n care about S = %o\n\n ", AP, S_ell;

				for i in [1..#mm] do
					ind := pind(AP,S_ell[i]);
					//printf "evmaps_ell[ind][2] = %o", evmaps_ell[i][2];
					if mm[i] eq 0 then
						//printf "AP[ind][2] = %o", AP[ind][2] ;
						AP[ind] := [* S_ell[i], [* xp : xp in AP[ind][2]  | (Generic(evmaps_ell[i][2]) ! xp) in evmaps_ell[i][2] *] *];
					else
						AP[ind] := [* S_ell[i], [* xp : xp in AP[ind][2]  | not (Generic(evmaps_ell[i][2]) ! xp) in evmaps_ell[i][2] *] *];
					end if;
				end for;

			//	printf "AdelicProd coming out: %o\n", AP;

				if &*[ #A[2] : A in AP ] gt 0 then
					vprintf BrSet, 2 : "Branch survived, size now %o, going to level %o.\n", &*[ #A[2] : A in AP ], level + 1;
					UseA_ellInfo(AP,level +1,~FoundPoint);
				else
					vprintf BrSet, 2 : "Branch died at level %o\n", level;
				end if;

			end for;
		end if;

	end procedure;

	t0 := Cputime();
	UseA_ellInfo(AdelicProds,1,~FoundPoint);
	t1 := Cputime();
	vprintf BrSet, 1 : "Computation of intersection recursively took %o seconds.\n", t1 -t0;

	if FoundPoint then
		return {1};
	else
		return {};
	end if;


end function; //BrauerSetb

intrinsic BrauerSet(g :: RngUPolElt : S := {}, B := 1, Approach := "" ) -> Set
{Computes a set containing the image of the Brauer-Manin Set of the hyperelliptic curve y^2 = g(x)}
	return BrauerSetb(g,S,B,Approach);
end intrinsic;


==> anc/BrauerSetExamples.m <==
/************************************************************
*************************************************************
*************************************************************
This file contains magma code (Compatible with magma V2.25-6) pertaining to the paper
[CS22] 'Explicit Brauer-Manin obstructions on hyperelliptic curves,' by Creutz and Srivastava

This requires the following intrinsic found in the companion file BrauerSet.m

BrauerSet(f :: RngUPolElt, S := {}, B := 1, Approach := "")

This computes a Brauer-Manin obstruction on the hyperelliptic curve C : y^2 = f(x);
The return value is either {} or {1}, being empty if and only if there is an obstruction computed.
The obstruction is given by a subgroup denoted by Br_{\Upsilon,T}(C) in [CS22].
Here T is a set of primes which can be controlled by the optional parameters S and B as follows:

The optional parameter S is a set of prime integers.
The optional parameter B is an integer.

If no optional parameters are set then T = S_min is the minimal set of primes as defined in [CS22].
If B := n is a postive integer, then T is the union of S_min, S and the set of primes of bad reduction up less or equal to n.
If B := 0, then T is the union of S_min, S and the set of primes of bad reduction up less or equal to the bound in [CS22, Theorem 4.4]

The optional parameter Approach is a string equal to 
"" (default) or to "UseFactorBase" (usually better when the genus is larger than 2 or 3).
This determines how the elements in (L^x/k^xL^x2) are represented.

*************************************************************
*************************************************************
*************************************************************/

Attach("BrauerSet.m");
SetVerbose("BrSet",1); // set to 2 or 0 for more or less detail
SetClassGroupBounds("GRH"); // Note that the output will be unconditional even though it is used in the class group computation.

/************************************************************
*************************************************************
*************************************************************
	Example 6.1 in [CS22]
*************************************************************
*************************************************************
*************************************************************/

f := -17*x^12-13*x^11-15*x^10+6*x^9-19*x^8+5*x^7-19*x^6+4*x^5-2*x^4+19*x^3+12*x^2+13*x-6;
BrauerSet(f : Approach := "UseFactorBase");
// The output is nonempty indicating there is no obstruction when T = S_{min} = {2,5,17}.

BrauerSet(f : S := {2,5,17,239}, B := 0, Approach := "UseFactorBase");
// The output is now empty indicating there is an obstruction when T = {2,5,17,239}.

// One can compare with the 2-cover descent algorithm of Bruin-Stoll:
SetVerbose("Selmer",2);
TwoCoverDescent(HyperellipticCurve(f));


/************************************************************
*************************************************************
*************************************************************
	The genus 50 example in Proposition 6.2 of [CS22]
*************************************************************
*************************************************************
*************************************************************/
_<x> := PolynomialRing(Rationals());
g := x^102 + x^101 + x^97 + x^95 + x^93 + x^90 + x^86 + x^80 + x^77 + x^75 + x^71 + 
    x^70 + x^68 + x^65 + x^64 + x^63 + x^62 + x^59 + x^58 + x^53 + x^50 + x^49 +
    x^48 + x^46 + x^45 + x^44 + x^38 + x^37 + x^36 + x^35 + x^32 + x^31 + x^26 +
    x^25 + x^22 + x^16 + x^11 + x^8 + x^7 + x + 1;//GRHBound 130508
f := 5*g;

// The code below checks that there is a Brauer-Manin obstruction
// to the existence of rational points on the hyperelliptic curve
// C : y^2 = f(x);
C := HyperellipticCurve(f);

fdisc := Factorization(Integers()!Discriminant(g));
badbadprimes := [ p[1] : p in fdisc | p[2] gt 1 ];
assert badbadprimes eq [2];

//Check local solubility of C
for pp in fdisc do
	assert IsLocallySoluble(C,pp[1]);
end for;
p := 2;
B := NextPrime(100^2);
assert B+1 ge 100*Sqrt(B);
// From the Weil Bound a smooth genus 50 curve over F_q has points for all q ge B 
while p le 10007 do
	assert IsLocallySoluble(C,p);
	p := NextPrime(p);
	//printf " p = %o\n", p;
end while;

L := NumberField(f);
ell := L.1;
assert Norm(ell) eq 1;
// This element of norm one gives a 2-torsion Brauer class A_ell on C.
// We check that it gives an obstruction to the existence of points.

//***********************
//Local Image at infinity
//***********************
rts := Roots(f,RealField());
assert #rts eq 2;
assert &and[ r[1] lt 0 : r in rts];
// from this we conclude that evaluation map on C(R) is trivial (see the paper)

//***********************
//Local image at 2:
//***********************
// details on computing local image
D2 := Decomposition(L,2);
g := PolynomialRing(Integers())!f;
gg := Reverse(g);
xsz1 := [ Integers()!i : i in Integers(8) | IsSquare(Evaluate(g,i)) ];
// If P = (x:y:1) is a point with x a 2-adic integer, then x = 4 mod 8;
assert xsz1 eq [4];
// Use Bruin-Stoll Lemma 4.4 to check that mu_2 is constant on this neighbourhood.
ff2 := Factorization(f,pAdicField(2));
x0 := xsz1[1];
for hh in ff2 do
	h := Polynomial([Rationals()! a : a in Coefficients(hh[1])]);
	hx := Evaluate(h,x0 + 2*x)- Evaluate(h,x0);
	assert Min([ Valuation(c,2) : c in Coefficients(hx)]) gt Valuation(Evaluate(h,x0),2);
end for;
// Now look at points of the form (1:y:z) with z a 2-adic integer.
zsx1 := [ Integers()!i : i in Integers(32) | IsSquare(Evaluate(gg,i)) ];
// We check that any z for which f(1,z) is a square, will have z*z0 a square for some z0 in zsx1. 
// In other words we have found square classes in Z_2 representing the z-coords of all points.
for z0 in zsx1 do
	assert Valuation(32,2) - Valuation(z0,2) ge 3;
end for;
// Next loop uses Bruin-Stoll Lemma 4.4 as above to ensure mu map is constant for z' = z0 mod 32
for z0 in zsx1 do
	//printf "\n z0 = %o.\n", z0;
	for hh in ff2 do
		h := Reverse(Polynomial([Rationals()! a : a in Coefficients(hh[1])]));
		//printf "   ord(h(z0)) = %o\n", Valuation(Evaluate(h,z0),2);
		hz0 := Evaluate(h,z0+2*x) - Evaluate(h,z0);
		//printf "   ord(h(z0+pi^ex)) = %o\n", Min([ Valuation(c,2) : c in Coefficients(hz0)]);
		assert Min([ Valuation(c,2) : c in Coefficients(hz0)]) gt Valuation(Evaluate(h,z0),2);
	end for;
end for;
// Now any z' = z0 mod 32 will have
// 1) z'*z0 a square
// 2) (z' - theta)*(z0 - theta) is square
// Together these imply that (1-z'*theta)*(1-z0*theta) is a square, so z' and z0 have same image under mu map.
muC2 := [(L!a) - L.1 : a in xsz1 ];
muC2 cat:= [ (a-a^2*L.1) : a in zsx1 ];
/*
muC2 := [
4-L.1,
4-16*L.1,
20-400*L.1,
12-144*L.1,
28-784*L.1,
];
*/
// We evaluate the the algebra at these points
for mP in muC2 do
	invAP := 1;
	invs := [];
	for P2 in D2 do
		HS := HilbertSymbol(L.1,mP,Ideal(P2[1]));
		//printf "  HS = %o\n", HS;
		invs cat:= [HS];
		invAP *:= HS;
	end for;
	//printf "inv_2 of A(P) = %o\n", invAP;
	//printf "invs = %o\n\n", invs;
	assert invAP eq 1;
end for;
// The assertions in the loop show that A_ell is the 0 map on C(Q_2).

//***********************
//Local image at 5:
//***********************
// all Q_5-points lie in a neighbourhood of the Q_5-root of f(x);
xsz1 := [ Integers()!i : i in [0..4] | Valuation(Evaluate(f,i),5) mod 2 eq 0  ];
zsx1 := [ Integers()!i : i in [0..4] | Valuation(Evaluate(Reverse(f),i),5) mod 2 eq 0  ];
assert #xsz1 eq 1 and #zsx1 eq 1;
x0 := xsz1[1];
z0 := zsx1[1];
assert x0*z0 mod 5 eq 1;
// We conclude that x in Q_p and f(x) has even valuation then x = 3 mod 5.
rts5 := Roots(f,pAdicField(5));
r5 := rts5[1][1];
assert #rts5 eq 1;
assert Integers()!r5 mod 5 eq 3;
// f(x) has a 5-adic root with x = 3 mod 5.
// All 5-adic points on C have x coordinate in this neighbourhood.
// We now use Bruin-Stoll Lemma 4.4 to check that the mu map is constant on this neighbourhood
ff5 := [g[1] : g in Factorization(f,pAdicField(5))];
ff5d := [ Polynomial([Rationals()| c : c in Coefficients(g) ]) : g in ff5 | Degree(g) gt 1 ];
for h in ff5d do
	hx := Evaluate(h,x0 + 5*x)- Evaluate(h,x0);
	assert Min([ Valuation(c,5) : c in Coefficients(hx)]) gt Valuation(Evaluate(h,x0),5);
end for;
// It remains to evaluate A_ell at the 5-adic Weierstrass point.
// The paper gives an argument for why it must be nontrivial. The calculation below does this as well.
cofactor := &*[ g : g in ff5 | Degree(g) gt 1 ];
d1factor := [ g : g in ff5 | Degree(g) eq 1 ][1];
d1facQ := Polynomial([Rationals()!a : a in Coefficients(d1factor)]);
cofacQ := 5*Polynomial([Rationals()!a : a in Coefficients(cofactor)]);
im := -Evaluate(d1facQ,L.1)+Evaluate(cofacQ,L.1);	
D5 := Decomposition(L,5);
invAP := 1;
for P5 in D5 do
	HS := HilbertSymbol(L.1,im,Ideal(P5[1]));
	printf "  HS = %o\n", HS;
	invAP *:= HS;
end for;
printf "inv_5 of A(P) = %o\n", invAP;
assert invAP ne 1;
//The evaluation maps at all other primes are trivial because ell is unramified there.
//So the evaluation maps are all constant for all primes and nontrivial at exactly p = 5.
//Thus there is a Brauer-Manin obstruction to the Hasse principle delivered by the algebra A_ell.

/************************************************************
*************************************************************
*************************************************************
	Code for testing random curves and comparing with descent info (primarily for testing correctness of the implementation)
*************************************************************
*************************************************************
*************************************************************/
SetVerbose("BrSet",1);


Q<x> := PolynomialRing(Rationals());

CompareWithDescentInfob := function(g,S,B);
	time BS := BrauerSet(g : S := S , B := B);
	try
		Sel2C :=TwoCoverDescent(HyperellipticCurve(g));
	catch e
		print "TwoCovDescError!!!";
		Sel2C := {};
	end try;
	if #BS eq 0 then
		assert #Sel2C eq 0;
	end if;
	aa,bb,cc:=PicnDescent(g,2);
	if Type(cc[2]) eq SetEnum then
		assert #BS eq 0;
		cc := 0;
	else
		cc := 1;
	end if;
	return #Sel2C, cc, #BS;
end function;

CompareWithDescentInfo := function(g)
	return CompareWithDescentInfob(g,{},1000);
end function;

RatP := [];
NotLS := [];
SelPic1Empty := []; // but no local obstruction
BMobsEmpty := []; // but SelPic nonempty
SelCEmpty := []; // but BMOBS nonempty
Other := [];

TestIntervalRandomly := procedure(N,gns,~RatP,~NotLS,~SelPic1Empty,~BMobsEmpty,~SelCEmpty,~Other);

counter := 0;
cs := { SquareFree(i) : i in [-N..N] | i ne 0 };

while true do
	coeffs := [ Random([-N..N]) : i in [0..(2*gns+1)]];
	f := Parent(x) ! Polynomial(coeffs cat [1]);
	if IsIrreducible(f) then
		c := Random(cs);
		counter +:= 1;
		if counter gt 10 then
				nums := [ #RatP,#NotLS,#SelPic1Empty,#BMobsEmpty,#SelCEmpty,#Other];
				Tot := &+nums;
				printf "\nTotal = %o.\n", Tot;
				printf "Proportions = %o\n\n", [ RealField(2)!nums[i]/Tot : i in [1..#nums]];
			counter := 0;
		end if;
		f *:= c;
		RP := RationalPoints(HyperellipticCurve(f) : Bound := 1000);
		if #RP gt 0 then
			RatP cat:= [f];
			ELS := true;
			time _ := CompareWithDescentInfo(f); // just to check
		else
			rts := Roots(f,RealField());
			if #rts eq 0 and Evaluate(f,0) lt 0 then
				ELS := false;
			else
				ELS := HasPointsEverywhereLocally(f,2);
			end if;

			if ELS then
				A,B,C := CompareWithDescentInfo(f);
				// A = #Sel2C;
				// B = 0,1 determines if SelPic empty
				// C = #BMOBS set
				if B eq 0 then
					SelPic1Empty cat:= [f];
				else
					if C eq 0 then
						BMobsEmpty cat:= [f];
					else
						if A eq 0 then
							SelCEmpty cat:= [f];
						else
							Other cat:= [f];
						end if;
					end if;
				end if;
			else
				NotLS cat:= [f];
			end if;
		end if;//counter gt 10
	end if;//IsIrreducible(f)
end while;
end procedure;

gns:= 3;
TestIntervalRandomly(10,gns,~RatP,~NotLS,~SelPic1Empty,~BMobsEmpty,~SelCEmpty,~Other);
// An assertion will fail if the outputs from TwoCoverDescent, PicnDescent, and BrauerSet are not consistent for a given curve.
/************************************************************
*************************************************************
*************************************************************
	Code for computing BM obstructions on random samples
	(as in Section 6.3 or [CS22])
*************************************************************
*************************************************************
*************************************************************/


SetClassGroupBounds("GRH");
Q<x> := PolynomialRing(Rationals());

RP := [];
NLS := [];
BrEmpty := [];
BrUndecided := [];


TestRandomCurves := procedure(g,N,number,~RP,~NLS,~BrEmpty,~BrUndecided);
ct := 0;
while ct lt number do
	
	f := x^2;
	while Degree(f) lt 2*g+2 or not IsIrreducible(f) do
		f := Parent(x) ! Polynomial([Random([-N..N]) : i in [1..2*g+3]]);
	end while;
	if not HasPointsEverywhereLocally(f,2) 
		then NLS cat:= [f];
	else
		if #RationalPoints(HyperellipticCurve(f):Bound := 1000) gt 0 then
			RP cat:= [f];
		else
			BrS := BrauerSet(f : B := 1, Approach := "UseFactorBase");
			if #BrS eq 0 then
				BrEmpty cat:= [f];
			else
				BrUndecided cat:= [f];
			end if;
		end if;
	end if;
	ct +:= 1;
end while;
end procedure;

//For example:
TestRandomCurves(4,20,10,~RP,~NLS,~BrEmpty,~BrUndecided); printf "RP,NLS,BrEmpty,Undecided = %o,%o,%o,%o\n", #RP,#NLS,#BrEmpty,#BrUndecided;


// The curves in BrUndecided may have obstructions if the size of S is increased, or they may have points of large height.

for f in BrUndecided do
	i := Index(BrUndecided,f);
	if #RationalPoints(HyperellipticCurve(f) : Bound := 10^5) gt 0 then
	// One can also take larger height bound
		RP cat:= [f];
		Remove(~BrUndecided,i);
		print " Found a Rational Point!\n";
	end if;
	if #BrauerSet(f : S := {p : p in PrimesUpTo(100)}, B := 1000) eq 0 then
	// One can consider including even more primes.
		BrEmpty := [];
		Remove(~BrUndecided,i);
		" Found an obstruction!\n";
	end if;
end for;

printf "After further testing:\n RP,NLS,BrEmpty,Undecided = %o,%o,%o,%o\n", #RP,#NLS,#BrEmpty,#BrUndecided;
	


